Sequential Quasi-Monte Carlo

We derive and study SQMC (Sequential Quasi-Monte Carlo), a class of algorithms obtained by introducing QMC point sets in particle filtering. SQMC is related to, and may be seen as an extension of, the array-RQMC algorithm of L'Ecuyer et al. (2006). The complexity of SQMC is $O(N \log N)$, where $N$ is the number of simulations at each iteration, and its error rate is smaller than the Monte Carlo rate $O_P(N^{-1/2})$. The only requirement to implement SQMC is the ability to write the simulation of particle $x_t^n$ given $x_{t-1}^n$ as a deterministic function of $x_{t-1}^n$ and a fixed number of uniform variates. We show that SQMC is amenable to the same extensions as standard SMC, such as forward smoothing, backward smoothing, unbiased likelihood evaluation, and so on. In particular, SQMC may replace SMC within a PMCMC (particle Markov chain Monte Carlo) algorithm. We establish several convergence results. We provide numerical evidence that SQMC may significantly outperform SMC in practical scenarios.

==> figs/UnivariateModel/plotUniv.R <==

rm(list=ls())

library("ggplot2")
library("reshape2")
library("MASS")
library("scales")
library("grid")

#Load Data

NN=as.numeric(read.table("Data/NN.txt")$x)

X=apply(read.table("Data/X_NL.txt"),2,as.numeric)
T=nrow(X)

LikQMC=array(apply(read.table("Data/LikQMC11.txt"),2,as.numeric),c(length(NN),T,2))
LikMC=array(apply(read.table("Data/LikMC.txt"),2,as.numeric),c(length(NN),T,2))

timMC=as.numeric(read.table("Data/timMC.txt")$x)
timQMC=as.numeric(read.table("Data/timQMC11.txt")$x)

EXQMC=apply(read.table("Data/EXQMC11.txt"),2,as.numeric)
EX2QMC=apply(read.table("Data/EX2QMC11.txt"),2,as.numeric)

EXMC=apply(read.table("Data/EXMC.txt"),2,as.numeric)
EX2MC=apply(read.table("Data/EX2MC.txt"),2,as.numeric)

#LikQMC_MM=array(apply(read.table("Data/LikQMC11_2.txt"),2,as.numeric),c(length(NN),T,500))
#LikMC_MM=array(apply(read.table("Data/LikMC_2.txt"),2,as.numeric),c(length(NN),T,500))

#MinMaxQMC=array(LikQMC, c(nn,T,500))
#MinMaxMC=LikMC[,T,]

nn=length(NN)

#compute MSE for log likelihood


VAL=LikMC[length(NN),,1]

ExpMC=as.matrix(LikMC[,,1])
VarMC=as.matrix(LikMC[,,2])
ExpQMC=as.matrix(LikQMC[,,1])
VarQMC=as.matrix(LikQMC[,,2])

MSEQMC=MSEMC=matrix(0,length(NN),T)

for(k in 1:length(NN))
{
	MSEMC[k,]=(ExpMC[k,]-VAL)^2+VarMC[k,]
	MSEQMC[k,]=(ExpQMC[k,]-VAL)^2+VarQMC[k,]
}


df1 <- data.frame(Method= factor(c(rep("SQMC",nn),rep("SMC",nn))),
		axis	 	= c(NN[1:nn],NN[1:nn]),
		time		= c(timQMC[1:nn], timMC[1:nn]),
                resMean 	= c(LikQMC[1:nn,T,1],LikMC[1:nn,T,1]),
		resVar 		= c(LikQMC[1:nn,T,2],LikMC[1:nn,T,2]),
		#resMin		= c(apply(LikQMC_MM[1:18,],1,min), 		apply(LikMC_MM[1:18,],1,min)),
		#resMax		= c(apply(LikQMC_MM[1:18,],1,max), 		apply(LikMC_MM[1:18,],1,max)),
		MSE		=c(MSEQMC[,T], MSEMC[,T])
		)


nl=9

p1=ggplot(data=df1[c(3:nl,(nn+3):(nn+nl)),],  aes(x=axis, y=resMean, group=Method, linetype=Method)) + geom_line(size=1) +
	scale_x_continuous(breaks=c(60,seq(1000,NN[nl],1000)), limits=c(NN[1], NN[nl]))+
	xlab("Number of particles") +ylab("Mean") +theme(legend.title=element_blank())+scale_fill_grey()+theme(legend.position="none")+
	theme(axis.text=element_text(size=16, colour="black"),
        axis.title=element_text(size=16))+scale_linetype_manual(values=c(2,1))




pdf("Univ_MeanLikN11.pdf")
p1
dev.off()



p1=ggplot(data=df1, aes(x=axis, y=resVar, group=Method, linetype=Method)) + geom_line(size=1) +
	xlab(expression("Number of particles ("~ log[10]~"scale)")) +ylab(expression("Variance ("~log[10]~"scale)")) +
	scale_x_log10(breaks = trans_breaks("log10", function(x) 10^x), labels = trans_format("log10", math_format(10^.x)))+ 
	scale_y_log10(breaks = trans_breaks("log10", function(x) 10^x), labels = trans_format("log10", math_format(10^.x)))+ 	
	theme(legend.title=element_blank())+scale_fill_grey()+theme(legend.position="none")+
	theme(axis.text=element_text(size=16, colour="black"),
        axis.title=element_text(size=16))+scale_linetype_manual(values=c(2,1))





pdf("Univ_VarLikN11.pdf")
p1
dev.off()



p1=ggplot(data=df1, aes(x=time, y=MSE, group=Method, linetype=Method)) + geom_line(size=1) +
	xlab(expression("CPU time in second ("~ log[10]~"scale)")) +ylab(expression("MSE ("~ log[10]~"scale)")) +
	scale_x_log10(breaks = trans_breaks("log10", function(x) 10^x), labels = trans_format("log10", math_format(10^.x)))+ 
	scale_y_log10(breaks = trans_breaks("log10", function(x) 10^x), labels = trans_format("log10", math_format(10^.x)))+ 	
	theme(legend.title=element_blank())+scale_fill_grey()+theme(legend.position="none")+
	theme(axis.text=element_text(size=16, colour="black"),
        axis.title=element_text(size=16))+scale_linetype_manual(values=c(2,1))



pdf("Univ_MSELikCPU11.pdf")
p1
dev.off()




df1 <- data.frame(Method= factor(c(rep("SQMC",nn),rep("SMC",nn))),
		axis	 	= c(NN,NN),
		resMin		= c(apply(MinMaxQMC,1,min), apply(MinMaxMC,1,min)),
		resMax		= c(apply(MinMaxQMC,1,max), apply(MinMaxMC,1,max))
		)


df1$Method <- factor(df1$Method, levels = rev(levels(df1$Method)))

p1=ggplot(data=df1[c(1:nn,(nn+1):(nn+nn)),], aes(x=axis, ymin=resMin, ymax=resMax,group=Method)) + 
	  geom_ribbon(aes(fill = Method), alpha=0.6) +
	xlab("Number of particles") +ylab("Min/Max log-likelihood estimate") +
	scale_x_continuous(breaks=c(NN,seq(NN[1],NN[nn],20000)), limits=c(NN[1], NN[nn]))+
	theme(legend.title=element_blank())+scale_fill_grey()+theme(legend.position="none")+
	theme(axis.text=element_text(size=16, colour="black"),
        axis.title=element_text(size=16))+scale_fill_manual(values=c("SQMC"="black","SMC"="grey"))




pdf("Univ_MinMaxLikN.pdf")
p1
dev.off()




###############Plot filtering


VAL=EXQMC[length(NN),]

ExpMC=EXMC
VarMC=EX2MC-EXMC^2
ExpQMC=EXQMC
VarQMC=EX2QMC-EXQMC^2

MSEQMC=MSEMC=matrix(0,length(NN),T)

for(k in 1:length(NN))
{
	MSEMC[k,]=(ExpMC[k,]-VAL)^2+VarMC[k,]
	MSEQMC[k,]=(ExpQMC[k,]-VAL)^2+VarQMC[k,]
}



n1=2
ratio1=MSEMC[n1,]/MSEQMC[n1,]

n2=7
ratio2=MSEMC[n2,]/MSEQMC[n2,]

n3=14
ratio=MSEMC[n3,]/MSEQMC[n3,]



nn=length(NN)
ratio=MSEMC[nn,]/MSEQMC[nn,]



it=1



df1 <- data.frame(Method= factor(c(rep("1",T-it+1),rep("2",T-it+1),rep("3",T-it+1))),
		axis	 	= c(rep(it:T,3)),
                res 		= c(ratio1[it:T], ratio2[it:T],ratio[it:T])
		)




p1=ggplot(data=df1,  aes(x=axis, y=res, group=Method, linetype=Method)) + geom_line(size=1) +# expand_limits(y=0)+
	#scale_y_continuous(breaks = round(seq(0, max(df1$res), by = 1),1))+
	scale_y_log10(breaks = trans_breaks("log10", function(x) 10^x),labels = trans_format("log10", math_format(10^.x)))+
	xlab("Time step") +ylab("Gain factor ("~ log[10]~"scale)") +theme(legend.title=element_blank())+theme(legend.position="bottom")+
	theme(axis.text=element_text(size=16, colour="black"),
        axis.title=element_text(size=16))+theme(legend.text=element_text(size=16))+
	scale_linetype_manual(values=c(3,2,1),labels=expression(N==2^5,N==2^10, N==2^17))+
	theme(legend.key.size = unit(1.2, "cm"))+ theme(legend.position = 'bottom')




pdf("Univ_GainEX11.pdf")
p1
dev.off()




##Backward


NN=as.numeric(read.table("Data/NNB.txt")$x)


EXQMC=apply(read.table("Data/EXBQMC11.txt"),2,as.numeric)
EX2QMC=apply(read.table("Data/EXB2QMC11.txt"),2,as.numeric)

EXMC=apply(read.table("Data/EXBMC.txt"),2,as.numeric)
EX2MC=apply(read.table("Data/EXB2MC.txt"),2,as.numeric)



VAL=EXQMC[length(NN),]

ExpMC=EXMC
VarMC=EX2MC-EXMC^2
ExpQMC=EXQMC
VarQMC=EX2QMC-EXQMC^2

MSEQMC=MSEMC=matrix(0,length(NN),T)

for(k in 1:length(NN))
{
	MSEMC[k,]=(ExpMC[k,]-VAL)^2+VarMC[k,]
	MSEQMC[k,]=(ExpQMC[k,]-VAL)^2+VarQMC[k,]

}


it=1

df1 <- data.frame(Method= factor(c(rep("1",T-it+1),rep("2",T-it+1))),
		axis	 	= c(rep(it:T,2)),
                res 		= c(MSEMC[1,]/MSEQMC[1,],MSEMC[2,]/MSEQMC[2,])
		)



p1=ggplot(data=df1,  aes(x=axis, y=res, group=Method, linetype=Method)) + geom_line(size=1) +# expand_limits(y=0)+
	#scale_y_continuous(breaks = round(seq(0, max(df1$res), by = 1),1))+
	scale_y_log10(breaks = trans_breaks("log10", function(x) 10^x),labels = trans_format("log10", math_format(10^.x)))+
	xlab("Time step") +ylab("Gain factor ("~ log[10]~"scale)") +theme(legend.title=element_blank())+theme(legend.position="bottom")+
	theme(axis.text=element_text(size=16, colour="black"),
        axis.title=element_text(size=16))+theme(legend.text=element_text(size=16))+
	scale_linetype_manual(values=c(2,1),labels=expression(N==2^7,N==2^9) )+
	theme(legend.key.size = unit(1.2, "cm"))+ theme(legend.position = 'bottom')




pdf("Univ_GainBack11.pdf")
p1
dev.off()




#########################################################################################################################################
## Additiona graphs reference line at 1/N?

MCline=1/(NN[1:nn])
c=apply(LikMC[1:nn,],1,var)[4]/MCline[4]
MCline=MCline*c



c=apply(LikMC[1:nn,],1,var)[4]/apply(LikQMC[1:nn,],1,var)[4]
c=1
start=4

df1 <- data.frame(Method= factor(c(rep("SQMC",length(NN[start:nn])), rep("SMC",length(NN[start:nn])),rep("Line",length(NN[start:nn])))),
		axis	 	= c(NN[start:nn],NN[start:nn],NN[start:nn]),
		resVar 		= c(c*apply(LikQMC[start:nn,],1,var),apply(LikMC[start:nn,],1,var), MCline[start:nn])
		)




p1=ggplot(data=df1, aes(x=axis, y=resVar, group=Method, linetype=Method)) + geom_line() +
	xlab(expression("Number of particles ("~ log[10]~"scale)")) +ylab(expression("Variance ("~log[10]~"scale)")) +
	scale_x_log10(breaks = trans_breaks("log10", function(x) 10^x), labels = trans_format("log10", math_format(10^.x)))+ 
	scale_y_log10(breaks = trans_breaks("log10", function(x) 10^x), labels = trans_format("log10", math_format(10^.x)))+ 	
	theme(legend.title=element_blank())+scale_fill_grey()+theme(legend.position="none")+
	theme(axis.text=element_text(size=14, colour="black"),
        axis.title=element_text(size=14))+scale_linetype_manual(values=c(3,2,1))



pdf("Univ_VarLikNR3.pdf")
p1
dev.off()























